A major-index preserving map on fillings

We generalize a map by S. Mason regarding two combinatorial models for key polynomials, in a way that accounts for the major index. We also define similar variants of this map, that regards alternative models for the modified Macdonald polynomials at $t=0$, thus partially answer a question by J. Haglund. These maps imply certain uniqueness property regarding inversion-- and coinversion-free fillings, which allows us to generalize the notion of charge to a non-symmetric setting, thus answering a question by A. Lascoux. The analogous question in the symmetric setting proves a conjecture by K. Nelson.

==> computer-verification.m <==
(* ::Package:: *)

(*
Run from the terminal with the command
MathKernel -script computer-verification.m
*)

(* Common functions *)
(******************************************************************************)

(* Generates all possible 2x3-diagrams with prescribed relative row lengths. *)
GenerateDiagrams[] := Module[{relOrders, rowLengths, diagrams, rowCompatibleQ},
	relOrders = Permutations[{1, 2, 3}];
	rowLengths = Tuples[{0, 1, 2}, 3];
	
	(* Determine if relative row lengths are compatible with degenerate diagram. *)
	rowCompatibleQ[{t1_, t2_}, {v1_, v2_}] := Which[
		t1 < t2 && v1 < v2, True,
		t1 > t2 && v1 > v2, True,
		v1 == v2 == 2, True,
		v1 == v2 && t1 > t2, True,
		True, False
	];
	
	diagrams = Join @@ Table[
		If[
		rowCompatibleQ[ro[[{1, 2}]], rl[[{1, 2}]]]
		&&
		rowCompatibleQ[ro[[{1, 3}]], rl[[{1, 3}]]]
		&&
		rowCompatibleQ[ro[[{2, 3}]], rl[[{2, 3}]]]
		, 
		{ro, rl}
		,
		Sequence @@ {}
	]
	, {rl, rowLengths}, {ro, relOrders}];
	diagrams
];


ClockwiseQ[x_, y_, z_] := Or[x < y < z, y < z < x, z < x < y];

(* Given relative orders and two rows, determine if coinversion-free. *)
(*  Type A must be counter-clockwise, type B must be clockwise *)
IsCoInversionFreeQ[{t1_, t2_}, r1_List, r2_List] :=
	Which[
	(* Type A present *)
	t1 > t2 && Length[r1] == Length[r2] == 2, 
	ClockwiseQ[r2[[2]] + 0.2, r1[[2]] + 0.1, r1[[1]] + 0.3],
	
	(* Type B present *)
	t1 < t2 && Length[r1] >= 1 && Length[r2] == 2, 
	ClockwiseQ[r2[[2]] + 0.1, r2[[1]] + 0.3, r1[[1]] + 0.2],
	
	(* No triple present *)
	True, True
];

(* Given relative orders and two rows, determine if inversion-free. *)
IsInversionFreeQ[{t1_, t2_}, r1_List, r2_List] :=
	Which[
	(* Type A present *)
	t1 > t2 && Length[r1] == Length[r2] == 2, 
	Not@ClockwiseQ[r2[[2]] + 0.2, r1[[2]] + 0.1, r1[[1]] + 0.3],
	
	(* Type B present *)
	t1 < t2 && Length[r1] >= 1 && Length[r2] == 2, 
	Not@ClockwiseQ[r2[[2]] + 0.1, r2[[1]] + 0.3, r1[[1]] + 0.2],
	
	(* No triple present *)
	True, True
];


(* Returns true if diagram with entries is coinversion-free. *)
IsCoInversionFreeQ[{t1_, t2_, t3_}, {r1_List, r2_List, r3_List}] := 
	And[
		IsCoInversionFreeQ[{t1, t2}, r1, r2],
		IsCoInversionFreeQ[{t1, t3}, r1, r3],
		IsCoInversionFreeQ[{t2, t3}, r2, r3]
];

(* Returns true if diagram with entries is inversion-free. *)
IsInversionFreeQ[{t1_, t2_, t3_}, {r1_List, r2_List, r3_List}] := 
	And[
		IsInversionFreeQ[{t1, t2}, r1, r2],
		IsInversionFreeQ[{t1, t3}, r1, r3],
		IsInversionFreeQ[{t2, t3}, r2, r3]
];


(* Given a subdiagram with entries, construct column sets. *)
FillingColumnSets[fil_List] := 
	FillingColumnSets[fil] = Sort /@ DeleteCases[Transpose[PadRight[#, 2] & /@ fil], 0, {2}];

FillingsWithShape[rowLengths_List] := FillingsWithShape[rowLengths] = Module[{template, i = 1},
	template = Table[i++, {r, 3}, {k, rowLengths[[r]]}];
	
	(* Generate ALL possible fillings of diagram with prescribed row lengths. *)
	Table[
		template /. {i_Integer :> p[[i]]}
	, {p, Tuples[Range@Max[template, 0], Max[template, 0]]}]
];


(* Generate all coinversion-free fillings of a diagram with specified shape and relative row lengths. *)
CoinversionFreeFillings[relOrder_List, rowLengths_List] := 
	Select[FillingsWithShape[rowLengths],
		(IsCoInversionFreeQ[relOrder, #]
		&&
		And @@ (Length[Union@#] == Length[#] & /@ FillingColumnSets[#]) )&
	];

(* Generate all inversion-free fillings of a diagram with specified shape and relative row lengths. *)
InversionFreeFillings[relOrder_List, rowLengths_List] := 
	Select[FillingsWithShape[rowLengths], IsInversionFreeQ[relOrder, #] &];
	

FillingsWithShapeAndColumnSet[rowLengths_List, colSets_List]:=
FillingsWithShapeAndColumnSet[rowLengths, colSets]=Module[
	{template, i = 1, allFils, tcSet},
	
	template = Table[i++, {r, 3}, {k, rowLengths[[r]]}];
	tcSet = Join @@ FillingColumnSets[template];
	
	(* All fillings with given column sets. There are two columns to consider. *)
	Join @@ Table[ template /. Thread[tcSet -> Join[p1, p2]]
	, {p1, Permutations@colSets[[1]]}
	, {p2, Permutations@colSets[[2]]}
	]
];

(* Given column sets and relative order and diagram shape, construct all coinversion-free 
   fillings with these parameters. *)
CoInvFreeFillingsFromColumnSets[relOrder_List, rowLengths_List, colSets_List] := Module[
	{allFils},
	
	allFils =FillingsWithShapeAndColumnSet[rowLengths, colSets];
	
	(* Select coinversion-free fillings. *)
	Select[allFils, IsCoInversionFreeQ[relOrder, #] &]
];


(* Given column sets and relative order and diagram shape, construct all coinversion-free 
   fillings with these parameters. *)
InvFreeFillingsFromColumnSets[relOrder_List, rowLengths_List, colSets_List] := Module[
	{allFils},
	
	allFils =FillingsWithShapeAndColumnSet[rowLengths, colSets];
	
	(* Select coinversion-free fillings. *)
	Select[allFils, IsInversionFreeQ[relOrder, #] &]
];



(******************************************************************************)
(* Coinversion-free fillings verification code *)
(******************************************************************************)

DownIncreasingQ[a_Integer,b_Integer,c_Integer]:=ClockwiseQ[a,b,c];


(* The following function should return True for all coinversion-free 2x3-diagrams. *)

(* Flip top two rows. Can only flip if top is longer than bottom, so if top is shorter, nothing to check. *)
CheckCaseCoinvfreeTop[relOrder_List, fil_List] := True /; Or[
relOrder[[1]] < relOrder[[2]], Length[fil[[1]]] == Length[fil[[2]]] < 2];

CheckCaseCoinvfreeTop[relOrder_List, fil_List] := 
	Module[{rowLengths, imageSet, hasFlippedImageQ, hasNoFlippedImageQ},
	
	rowLengths = Length /@ fil;
	
	(* Construct the set where we expect the image to be (flipping top two row shapes but same column set) *)
	imageSet = CoInvFreeFillingsFromColumnSets[
		relOrder[[{2, 1, 3}]],
		rowLengths[[{2, 1, 3}]],
		FillingColumnSets[fil]
	];
	
	(* Filling has image where entries in second column flipped *)
	hasFlippedImageQ[f_] := Length[Select[imageSet, 
		f[[3]] == #[[3]] &&
		f[[1, 2]] == #[[2, 2]] &&
		f[[2, 2]] == #[[1, 2]]
	&]] == 1;
	
	(* Filling has image where entries in second column did not flip *)
	hasNoFlippedImageQ[f_] := Length[Select[imageSet, 
		f[[3]] == #[[3]] &&
		f[[2, 2]] == #[[2, 2]] &&
		f[[1, 2]] == #[[1, 2]]
	&]] == 1;
	
	
	(* The big check. *)
	Which[
	
		(* The Special case - need to make sure there one image of the specified form. *)
		relOrder == {3, 1, 2} && Min[rowLengths] == 2 && DownIncreasingQ[fil[[1, 2]], fil[[2, 2]], fil[[3, 2]]], 
		hasFlippedImageQ[fil]
		,
		
		(* If full 2x3  diagram and not special case, then both images must occur *)
		rowLengths[[1]] == rowLengths[[2]] == 2, 
		And[hasFlippedImageQ[fil], hasNoFlippedImageQ[fil]]
		,
		
		True,(* If degenerate, vertify that the unique filling in the image is coinv-free *)
		Length[Select[imageSet, fil[[3]] == #[[3]] &]] == 1
	]
];


(* Flip bottom two rows. 
Can only flip if top is longer than bottom, so if top is shorter, nothing to check. *)
CheckCaseCoinvfreeBot[relOrder_List, fil_List] := True /; Or[
relOrder[[2]] < relOrder[[3]], Length[fil[[2]]] == Length[fil[[3]]] < 2];

CheckCaseCoinvfreeBot[relOrder_List, fil_List] := Module[
	{rowLengths, imageSet, hasFlippedImageQ, hasNoFlippedImageQ},
	rowLengths = Length /@ fil;
	
	(* This is the set where we expect to find the image *)
	imageSet = CoInvFreeFillingsFromColumnSets[
		relOrder[[{1, 3, 2}]],
		rowLengths[[{1, 3, 2}]],
		FillingColumnSets[fil]
	];
	
	hasFlippedImageQ[f_] := Length[Select[imageSet, 
		f[[1]] == #[[1]] &&
		f[[3, 2]] == #[[2, 2]] &&
		f[[2, 2]] == #[[3, 2]]
	&]] == 1;
	
	hasNoFlippedImageQ[f_] := Length[Select[imageSet, 
		f[[1]] == #[[1]] &&
		f[[3, 2]] == #[[3, 2]] &&
		f[[2, 2]] == #[[2, 2]]
	&]] == 1;
	
	Which[
		
		(* Special case *)
		relOrder == {2, 3, 1} && Min[rowLengths] == 2 && DownIncreasingQ[fil[[1, 2]], fil[[2, 2]], fil[[3, 2]]], 
		hasFlippedImageQ[fil]
		,
		
		
		(* If full lengths, then both images must occur *)
		rowLengths[[2]] == rowLengths[[3]] == 2,
		And[hasFlippedImageQ[fil], hasNoFlippedImageQ[fil]]
		,
		
		True,(* If degenerate, vertify that the unique filling in the image is coinv-free *)
		Length[Select[imageSet, fil[[1]] == #[[1]] &]] ==  1
	]
];


(* This verifies that the special case has the right properties:
That is, if relative order is 312 and first column has the down-increasing condition,
then the image diagram is either empty or the entries in the second column do not flip.

Finally, if the diagram has degenerate shape, then we verify that there is no F'.
*)
CheckCaseCoinvFreeLemmaTop[relOrder_List, fil_List] := Module[{rowLengths, imageSet, img},
	
	rowLengths = Length /@ fil;
	
	If[relOrder == {3, 1, 2}  && Min[rowLengths]>=1 && DownIncreasingQ[fil[[1, 1]], fil[[2, 1]], fil[[3, 1]]],
		
		imageSet = CoInvFreeFillingsFromColumnSets[
			relOrder[[{2, 1, 3}]],
			rowLengths[[{2, 1, 3}]],
			FillingColumnSets[fil]];
		
		(* Assume that we did not flip the entries in image F' *)
		img = Select[imageSet,
			fil[[1, 1]] == #[[1, 1]] &&
			fil[[2, 1]] == #[[2, 1]] &&
			fil[[3]] == #[[3]]
			&];
		
		(* If degenerate shape or not. *)
		Which[
			(* If degenerate shape, there should be no F' without the flip *)
			rowLengths == {2, 1, 2},
			img === {}
			,
			
			
			(* Non-degenerate shape, then the image is either the flip (checked earlier),
			 or the one without flip - where the filling stays the same.
			 In the latter case, the second column also has the down-increasing property.
			 *)
			rowLengths == {2, 2, 2},
			Or[img === {}, img === {fil} && DownIncreasingQ[fil[[1, 2]], fil[[2, 2]], fil[[3, 2]]]]
			,
			
			True, True
		]
	]
];


CheckCaseCoinvFreeLemmaBot[relOrder_List, fil_List] := Module[{rowLengths, imageSet, img},
	rowLengths = Length /@ fil;
	
	If[relOrder == {2, 3, 1} && Min[rowLengths]>=1 && DownIncreasingQ[fil[[1, 1]], fil[[2, 1]], fil[[3, 1]]],
		
		imageSet = CoInvFreeFillingsFromColumnSets[
			relOrder[[{1, 3, 2}]],
			rowLengths[[{1, 3, 2}]],
			FillingColumnSets[fil]
		];
		
		img = Select[imageSet,
			fil[[1]] == #[[1]] &&
			fil[[2, 1]] == #[[2, 1]] &&
			fil[[3, 1]] == #[[3, 1]]
			&];
		
		(* If degenerate shape or not. *)
		Which[
			rowLengths == {2, 2, 1},
			img === {}
			,
			
			rowLengths == {2, 2, 2},
			Or[img === {}, img === {fil} && DownIncreasingQ[fil[[1, 2]], fil[[2, 2]], fil[[3, 2]]]]
			,
			
			True, True
		]
	]
];

(* This function runs all computer verifications regarding coinversion-free fillings. *)
CheckAllCoinversionFree[]:=Module[{relOrder,diagramConfig},
	
	Print["Running coinversion-free tests..."];
	
	Do[
		
		relOrder = diagramConfig[[1]];
		
		If[! CheckCaseCoinvfreeTop[relOrder, fil],
			Print["Top test failed!", {relOrder, fil}];
			Abort[]
		];
		
		If[! CheckCaseCoinvfreeBot[relOrder, fil],
			Print["Bottom test failed!", {relOrder, fil}];
			Abort[]
		];
		
		If[!CheckCaseCoinvFreeLemmaTop[relOrder, fil],
			Print["Top lemma test failed!", {relOrder, fil}];
			Abort[]
		];
		
		If[!CheckCaseCoinvFreeLemmaBot[relOrder, fil],
			Print["Bottom lemma test failed!", {relOrder, fil}];
			Abort[]
		];
		
	,{diagramConfig, GenerateDiagrams[]}
	,{fil, CoinversionFreeFillings @@ diagramConfig}];
	
	Print["Tests passed!"];
];



(******************************************************************************)
(* Inversion-free fillings verification code *)
(******************************************************************************)

(* Returns true if the column {a,b,c} satisfies the up-increasing property. *)
UpIncreasingQ[a_Integer,b_Integer,c_Integer]:=Or[
	b < a < c,
	a < c < b,
	c < b < a,
	a == c != b
];

(* Flip top two rows. Can only flip if top is longer than bottom, so if top is shorter, nothing to check. *)
CheckCaseInvfreeTop[relOrder_List, fil_List] := True /; Or[
relOrder[[1]] < relOrder[[2]], Length[fil[[1]]] == Length[fil[[2]]] < 2];

CheckCaseInvfreeTop[relOrder_List, fil_List] := 
	Module[{rowLengths, imageSet, hasFlippedImageQ, hasNoFlippedImageQ},
	
	rowLengths = Length /@ fil;
	
	(* Construct the set where we expect the image to be (flipping top two row shapes but same column set) *)
	imageSet = InvFreeFillingsFromColumnSets[
		relOrder[[{2, 1, 3}]],
		rowLengths[[{2, 1, 3}]],
		FillingColumnSets[fil]
	];
	
	(* Filling has image where entries in second column flipped *)
	hasFlippedImageQ[f_] := Length[Select[imageSet, 
		f[[3]] == #[[3]] &&
		f[[1, 2]] == #[[2, 2]] &&
		f[[2, 2]] == #[[1, 2]]
	&]] == 1;
	
	(* Filling has image where entries in second column did not flip *)
	hasNoFlippedImageQ[f_] := Length[Select[imageSet, 
		f[[3]] == #[[3]] &&
		f[[2, 2]] == #[[2, 2]] &&
		f[[1, 2]] == #[[1, 2]]
	&]] == 1;
	
	
	(* The big check. *)
	Which[
	
		(* The Special case - need to make sure there one image of the specified form. *)
		relOrder == {3, 1, 2} && Min[rowLengths] == 2 && UpIncreasingQ[fil[[1, 2]], fil[[2, 2]], fil[[3, 2]]], 
		hasFlippedImageQ[fil]
		,
		
		(* If full 2x3  diagram and not special case, then both images must occur *)
		rowLengths[[1]] == rowLengths[[2]] == 2, 
		And[hasFlippedImageQ[fil], hasNoFlippedImageQ[fil]]
		,
		
		True,(* If degenerate, vertify that the unique filling in the image is inv-free *)
		Length[Select[imageSet, fil[[3]] == #[[3]] &]] == 1
	]
];


(* Flip bottom two rows. 
Can only flip if top is longer than bottom, so if top is shorter, nothing to check. *)
CheckCaseInvfreeBot[relOrder_List, fil_List] := True /; Or[
relOrder[[2]] < relOrder[[3]], Length[fil[[2]]] == Length[fil[[3]]] < 2];

CheckCaseInvfreeBot[relOrder_List, fil_List] := Module[
	{rowLengths, imageSet, hasFlippedImageQ, hasNoFlippedImageQ},
	rowLengths = Length /@ fil;
	
	(* This is the set where we expect to find the image *)
	imageSet = InvFreeFillingsFromColumnSets[
		relOrder[[{1, 3, 2}]],
		rowLengths[[{1, 3, 2}]],
		FillingColumnSets[fil]
	];
	
	hasFlippedImageQ[f_] := Length[Select[imageSet, 
		f[[1]] == #[[1]] &&
		f[[3, 2]] == #[[2, 2]] &&
		f[[2, 2]] == #[[3, 2]]
	&]] == 1;
	
	hasNoFlippedImageQ[f_] := Length[Select[imageSet, 
		f[[1]] == #[[1]] &&
		f[[3, 2]] == #[[3, 2]] &&
		f[[2, 2]] == #[[2, 2]]
	&]] == 1;
	
	Which[
		
		(* Special case *)
		relOrder == {2, 3, 1} && Min[rowLengths] == 2 && UpIncreasingQ[fil[[1, 2]], fil[[2, 2]], fil[[3, 2]]], 
		hasFlippedImageQ[fil]
		,
		
		
		(* If full lengths, then both images must occur *)
		rowLengths[[2]] == rowLengths[[3]] == 2,
		And[hasFlippedImageQ[fil], hasNoFlippedImageQ[fil]]
		,
		
		True,(* If degenerate, vertify that the unique filling in the image is inv-free *)
		Length[Select[imageSet, fil[[1]] == #[[1]] &]] ==  1
	]
];

(* This verifies that the special case has the right properties:
That is, if relative order is 312 and first column has the up-increasing condition,
then the image diagram is either empty or the entries in the second column do not flip.

Finally, if the diagram has degenerate shape, then we verify that there is no F'.
*)
CheckCaseInvFreeLemmaTop[relOrder_List, fil_List] := Module[{rowLengths, imageSet, img},
	
	rowLengths = Length /@ fil;
	
	If[relOrder == {3, 1, 2}  && Min[rowLengths]>=1 && UpIncreasingQ[fil[[1, 1]], fil[[2, 1]], fil[[3, 1]]],
		
		imageSet = InvFreeFillingsFromColumnSets[
			relOrder[[{2, 1, 3}]],
			rowLengths[[{2, 1, 3}]],
			FillingColumnSets[fil]];
		
		(* Assume that we did not flip the entries in image F' *)
		img = Select[imageSet,
			fil[[1, 1]] == #[[1, 1]] &&
			fil[[2, 1]] == #[[2, 1]] &&
			fil[[3]] == #[[3]]
			&];
		
		(* If degenerate shape or not. *)
		Which[
			(* If degenerate shape, there should be no F' without the flip *)
			rowLengths == {2, 1, 2},
			img === {}
			,
			
			
			(* Non-degenerate shape, then the image is either the flip (checked earlier),
			 or the one without flip - where the filling stays the same.
			 In the latter case, the second column also has the down-increasing property.
			 *)
			rowLengths == {2, 2, 2},
			Or[img === {}, img === {fil} && UpIncreasingQ[fil[[1, 2]], fil[[2, 2]], fil[[3, 2]]]]
			,
			
			True, True
		]
	]
];


CheckCaseInvFreeLemmaBot[relOrder_List, fil_List] := Module[{rowLengths, imageSet, img},
	rowLengths = Length /@ fil;
	
	If[relOrder == {2, 3, 1} && Min[rowLengths]>=1 && UpIncreasingQ[fil[[1, 1]], fil[[2, 1]], fil[[3, 1]]],
		
		imageSet = InvFreeFillingsFromColumnSets[
			relOrder[[{1, 3, 2}]],
			rowLengths[[{1, 3, 2}]],
			FillingColumnSets[fil]
		];
		
		img = Select[imageSet,
			fil[[1]] == #[[1]] &&
			fil[[2, 1]] == #[[2, 1]] &&
			fil[[3, 1]] == #[[3, 1]]
			&];
		
		(* If degenerate shape or not. *)
		Which[
			rowLengths == {2, 2, 1},
			img === {}
			,
			
			rowLengths == {2, 2, 2},
			Or[img === {}, img === {fil} && UpIncreasingQ[fil[[1, 2]], fil[[2, 2]], fil[[3, 2]]]]
			,
			
			True, True
		]
	]
];

(* This function runs all computer verifications regarding coinversion-free fillings. *)
CheckAllInversionFree[]:=Module[{relOrder,diagramConfig},
	
	Print["Running inversion-free tests..."];
	Do[
		relOrder = diagramConfig[[1]];
		
		If[! CheckCaseInvfreeTop[relOrder, fil],
			Print["Top test failed!", {relOrder, fil}];
			Abort[]
		];
		
		If[! CheckCaseInvfreeBot[relOrder, fil],
			Print["Bottom test failed!", {relOrder, fil}];
			Abort[]
		];
		
		If[!CheckCaseInvFreeLemmaTop[relOrder, fil],
			Print["Top lemma test failed!", {relOrder, fil}];
			Abort[]
		];
		
		If[!CheckCaseInvFreeLemmaBot[relOrder, fil],
			Print["Bottom lemma test failed!", {relOrder, fil}];
			Abort[]
		];
	,{diagramConfig, GenerateDiagrams[]}
	,{fil, InversionFreeFillings @@ diagramConfig}];
	
	Print["Tests passed!"];
];

CheckAllCoinversionFree[]
CheckAllInversionFree[]
